Conformance Testing of Mealy Machines Under Input Restrictions

We introduce a grey-box conformance testing method for networks of interconnected Mealy Machines. This approach addresses the scenario where all interfaces of the component under test are observable, but its inputs are under the control of other white-box components. We prove new conditions for full fault detection that exploit repetitions across branching executions of the composite machine in a novel way.Finally, we provide experimental evaluation of our approach on cascade compositions of up to a thousand states, and show that it notably out-performs existing black-box testing techniques.

==> Figures/script.sh <==
#!/bin/bash

for filename in ./*.eps; do
       epspdf "$filename" 
done








